OMP2HMPP: HMPP Source Code Generation from Programs with Pragma Extensions

High-performance computing are based more and more in heterogeneous architectures and GPGPUs have become one of the main integrated blocks in these, as the recently emerged Mali GPU in embedded systems or the NVIDIA GPUs in HPC servers. In both GPGPUs, programming could become a hurdle that can limit their adoption, since the programmer has to learn the hardware capabilities and the language to work with these. We present OMP2HMPP, a tool that, automatically trans-lates a high-level C source code(OpenMP) code into HMPP. The generated version rarely will differs from a hand-coded HMPP version, and will provide an important speedup, near 113%, that could be later improved by hand-coded CUDA. The generated code could be transported either to HPC servers and to embedded GPUs, due to the commonalities between them.

==> src/tab6left.c <==
int main()
{
  int index =0;
  double theDiffNorm = 1;
  double RefDiffNorm = 0;
  int iterations = 99;
  int worksize=WORKSIZE, linesize=LINESIZE;
  int i,j,o;
  double diffsum,diff,diffmul;
  init( myTable,  myTableOut);
  for (index=0; (index < iterations); index++ )
    { 
  #pragma omp parallel for shared(myTableOut) check
    for (i=SPANI; i <  WORKSIZE - SPANI; i++) {
      for (j=SPANJ; j < LINESIZE - SPANJ; j++) {
	double neighbor=cos(myTable[i-SPANI][j]) +sin(myTable[i][j-SPANJ]) 
	               +sin(myTable[i][j+SPANJ]) +cos(myTable[i+SPANI][j]);
	myTableOut[i][j] = neighbor/3;
      }
    }
      theDiffNorm = 0.0;
      diffsum=theDiffNorm;
    #pragma omp parallel for reduction(+:diffsum) shared(myTable) check
      for (i = 1;i < (1 + MAXM + 1) - 1; i++)
	{
	    for (j = 1;j < (1 + MAXN + 1) - 1;j++)
	    {
		diff = myTableOut[i][j] - myTable[i][j];
		diffmul = diff * diff;
		diffsum += diffmul;
		myTable[i][j] = myTableOut[i][j];
	    }
	}
	theDiffNorm=diffsum;

    }
 displayRegion( myTable);
  return 0;
}


==> src/tab7left.c <==
int main(int argc, char** argv) {
  int i, j, k;
  int ni = NI;
  int nj = NJ;
  int nk = NK;
  int nl = NL;
  int nm = NM;
    for (i = 0;i < ni;i++)
        for (j = 0;j < nk;j++) {
            	A[i][j] = ((double) i * j) / ni;
	    }
    for (i = 0;i < nk;i++)
        for (j = 0;j < nj; j++)
            B[i][j] = ((double) i * (j + 1)) / nj;
    for (i = 0;i < nj;i++)
        for (j = 0;j < nm;j++)
            C[i][j] = ((double) i * (j + 3)) / nl;
    for (i = 0;i < nm;i++)
        for (j = 0;j < nl;j++)
            D[i][j] = ((double) i * (j + 2)) / nk;
#pragma omp parallel private (j, k)
  {                    
    /* E := A*B */
#pragma omp for
    for (i = 0; i < ni; i++)
      for (j = 0; j < nj; j++) {
	E[i][j] = 0;
	for (k = 0; k < nk; ++k)
	  E[i][j] += A[i][k] * B[k][j];
      }

    /* F := C*D */
#pragma omp for
    for (i = 0; i < nj; i++)
      for (j = 0; j < nl; j++) {
	F[i][j] = 0;
	for (k = 0; k < nm; ++k )
	  F[i][j] += C[i][k] * D[k][j];
      }
    /* G := E*F */
#pragma omp for
    for (i = 0; i < ni; i++)
      for (j = 0; j < nl; j++) {
	G[i][j] = 0;
	for (k = 0; k < nj; ++k)
	  G[i][j] += E[i][k] * F[k][j];
      }
  }
  return 0;
}


==> src/tab7right.c <==
#pragma hmpp <group1_0> _instr_for0_ol_28_main codelet, args[A, B, E].io=in
void _instr_for1_ol_28_main(int i, int ni, int j, int nj, double E[4000][4000], int k,
				int nk, double A[4000][4000], double B[4000][4000])
{
    for (i = 0;i < ni;i++)
        for (j = 0;j < nj;j++)
        {
            E[i][j] = 0;
            for (k = 0;k < nk;++k)
                E[i][j] += A[i][k] * B[k][j];
        }
}
#pragma hmpp <group1_1> _instr_for1_ol_30_main codelet, args[F, C, D].io=in
void _instr_for1_ol_30_main(int i, int nj, int j, int nl, double F[4000][4000], int k,
				int nm, double C[4000][4000], double D[4000][4000])
{
    ...
}
#pragma hmpp <group1_1> _instr_for1_ol_32_main codelet, args[G].io=inout, args[E, F].io=in
void _instr_for1_ol_32_main(int i, int ni, int j, int nl, double G[4000][4000], int k, 
				int nj, double E[4000][4000], ouble F[4000][4000])
{
   ...
}
int main(int argc, char **argv)
{
#pragma hmpp <group1_0> group, target=CUDA
#pragma hmpp <group1_0> mapbyname,E ,A ,B ,F ,C ,D ,G 
    int i, j, k;
    int ni = 4000;
    int nj = 4000;
    int nk = 4000;
    int nl = 4000;
    int nm = 4000;
    for (i = 0;i < ni; i++)
        for (j = 0;j < nk;j++) {
            A[i][j] = ((double) i * j) / ni;
	}
#pragma hmpp <group1_0> _instr_for0_ol_28_main advancedload, args[A]
    for (i = 0;i < nk;i++)
        for (j = 0;j < nj;j++)
            B[i][j] = ((double) i * (j + 1)) / nj;
#pragma hmpp <group1_0> _instr_for0_ol_28_main advancedload, args[B]
    for (i = 0;i < nj;i++)
        for (j = 0;j < nm;j++)
            C[i][j] = ((double) i * (j + 3)) / nl;
#pragma hmpp <group1_0> _instr_for0_ol_30_main advancedload, args[C]
    for (i = 0;i < nm;i++)
        for (j = 0;j < nl;j++)
            D[i][j] = ((double) i * (j + 2)) / nk;
#pragma hmpp <group1_0> _instr_for0_ol_30_main advancedload, args[D]
    {
#pragma hmpp <group1_0> _instr_for0_ol_28_main callsite, args[E, A, B].noupdate=true, asynchronous
        _instr_for0_ol_28_main(i, ni, j, nj, E, k, nk, A, B);
#pragma hmpp <group1_0> _instr_for0_ol_30_main callsite, args[F, C, D].noupdate=true, asynchronous
        _instr_for0_ol_30_main(i, nj, j, nl, F, k, nm, C, D);
#pragma hmpp <group1_0> _instr_for0_ol_28_main synchronize
#pragma hmpp <group1_0> _instr_for0_ol_30_main synchronize
#pragma hmpp <group1_0> _instr_for0_ol_32_main callsite, args[G, E, F].noupdate=true, asynchronous
        _instr_for0_ol_32_main(i, ni, j, nl, G, k, nj, E, F);
    }
#pragma hmpp <group1_0> _instr_for0_ol_32_main synchronize
#pragma hmpp <group1_1> release
    return 0;
}


==> src/tabExtra.c <==
#pragma hmpp <group0_12> _instr_for12_ol_12_main codelet, args[myTable, myTableOut].io=in
void _instr_for42_ol_12_main(int i, int j, double myTable[5002][5002], double myTableOut[5002][5002])
{
#pragma hmppcg gridify(i, j)
    for (i = 1;
        i < (1 + 5000 + 1) - 1;
        i++)
    {
        for (j = 1;
            j < (1 + 5000 + 1) - 1;
            j++)
        {
            double neighbor = cos(myTable[i - 1][j]) + sin(myTable[i][j - 1]) + sin(myTable[i][j + 1]) + cos(myTable[i + 1][j]);
            myTableOut[i][j] = neighbor / 3;
        }
    }
}


==> src/toy.c <==
int main()
{
#pragma hmpp <group0_12> group, target=CUDA
#pragma hmpp <group0_12> mapbyname, myTable,myTableOut
    int index = 0;
    double theDiffNorm = 1;
    double RefDiffNorm = 0;
    int iterations = 99;
    int worksize = (1 + 5000 + 1), linesize = (1 + 5000 + 1);
    int i, j, o;
    double diffsum, diff, diffmul;
    init(myTable, myTableOut);
#pragma hmpp <group0_12> _instr_for12_ol_12_main advancedload, args[myTable,
                         myTableOut], args[myTable].addr="myTable",
			 args[myTableOut].addr="myTableOut"
    for (index = 0;
        (index < iterations);
        index++)
    {
#pragma hmpp <group0_12> _instr_for12_ol_12_main callsite,
                          args[myTable, myTableOut].noupdate=true
        _instr_for12_ol_12_main(i, j, myTable, myTableOut);
        theDiffNorm = 0.0;
        diffsum = theDiffNorm;
#pragma hmpp <group0_12> _instr_for12_ol_17_main callsite, 
	                 args[myTableOut, myTable].noupdate=true
        _instr_for12_ol_17_main(i, j, diff, myTableOut, myTable, diffmul,
				&diffsum, a);
        theDiffNorm = diffsum;
    }
#pragma hmpp <group0_12> _instr_for12_ol_17_main delegatedstore,
                         args[myTable], args[myTable].addr="myTable"
    displayRegion(myTable);
#pragma hmpp <group0_12> release
    printf("theDiffNorm:%.12g RefDiffNorm=%.12g;", theDiffNorm, RefDiffNorm);
    return 0;
}

